Balancing optimism and pessimism in offline-to-online learning

We consider what we call the offline-to-online learning setting, focusing on stochastic finite-armed bandit problems. In offline-to-online learning, a learner starts with offline data collected from interactions with an unknown environment in a way that is not under the learner's control. Given this data, the learner begins interacting with the environment, gradually improving its initial strategy as it collects more data to maximize its total reward. The learner in this setting faces a fundamental dilemma: if the policy is deployed for only a short period, a suitable strategy (in a number of senses) is the Lower Confidence Bound (LCB) algorithm, which is based on pessimism. LCB can effectively compete with any policy that is sufficiently "covered" by the offline data. However, for longer time horizons, a preferred strategy is the Upper Confidence Bound (UCB) algorithm, which is based on optimism. Over time, UCB converges to the performance of the optimal policy at a rate that is nearly the best possible among all online algorithms. In offline-to-online learning, however, UCB initially explores excessively, leading to worse short-term performance compared to LCB. This suggests that a learner not in control of how long its policy will be in use should start with LCB for short horizons and gradually transition to a UCB-like strategy as more rounds are played. This article explores how and why this transition should occur. Our main result shows that our new algorithm performs nearly as well as the better of LCB and UCB at any point in time. The core idea behind our algorithm is broadly applicable, and we anticipate that our results will extend beyond the multi-armed bandit setting.

==> code/Experiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "coordinated-mining",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from system import System\n",
    "from algo import Algo\n",
    "from tools import repeat_exp, plot_with_trajectory_confidence_interval"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "indonesian-choir",
   "metadata": {},
   "source": [
    "# Main algorithm "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "competent-unemployment",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB1,hist_OtO1,hist_LCB1=repeat_exp(K,m,T,means,10,\"main\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "effective-original",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f91c77cd0>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO1,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB1, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB1, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "defensive-socket",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB2,hist_OtO2,hist_LCB2=repeat_exp(K,m,T,means,10,\"main\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "precious-india",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f92548070>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO2,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB2, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB2, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "introductory-japanese",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB3,hist_OtO3,hist_LCB3=repeat_exp(K,m,T,means,10,\"main\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "premier-responsibility",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f925a0070>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO3,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB3, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB3, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=200, m=2000, OPT sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "double-sacramento",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB4,hist_OtO4,hist_LCB4=repeat_exp(K,m,T,means,10,\"main\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "gross-supervisor",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f927c4ac0>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO4,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB4, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB4, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=200, m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "original-mayor",
   "metadata": {},
   "source": [
    "# Unknown Horizon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "worthy-restriction",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB5,hist_OtO5,hist_LCB5=repeat_exp(K,m,T,means,10,\"unknown horizon\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "framed-health",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f9309df70>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO5,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB5, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB5, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "other-vancouver",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB6,hist_OtO6,hist_LCB6=repeat_exp(K,m,T,means,10,\"unknown horizon\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "enhanced-petersburg",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f93169f10>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO6,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB6, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB6, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "amino-square",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB5,hist_OtO5,hist_LCB5=repeat_exp(K,m,T,means,10,\"unknown horizon\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "expected-reviewer",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f933aea60>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO5,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB5, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB5, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=200,m=2000, OPT sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "technical-paper",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB6,hist_OtO6,hist_LCB6=repeat_exp(K,m,T,means,10,\"unknown horizon\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "identical-hardwood",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f934bbaf0>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO6,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB6, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB6, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=200,m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "promising-increase",
   "metadata": {},
   "source": [
    "# Partial update of parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "difficult-brown",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB9,hist_OtO9,hist_LCB9=repeat_exp(K,m,T,means,10,\"partial update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "previous-visitor",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f9356bf70>"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO9,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB9, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB9, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "blank-hundred",
   "metadata": {},
   "outputs": [],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB10,hist_OtO10,hist_LCB10=repeat_exp(K,m,T,means,10,\"partial update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "bright-karen",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f924b35b0>"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO10,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB10, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB10, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "minute-decision",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB11,hist_OtO11,hist_LCB11=repeat_exp(K,m,T,means,10,\"partial update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "handmade-haven",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f9261f280>"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO11,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB11, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB11, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=200,m=2000, OPT sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "adequate-jonathan",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB12,hist_OtO12,hist_LCB12=repeat_exp(K,m,T,means,10,\"partial update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "rising-tomorrow",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f95ef02b0>"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO12,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB12, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB12, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=200,m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "artificial-atlas",
   "metadata": {},
   "source": [
    "# Full param update"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "tested-candidate",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB13,hist_OtO13,hist_LCB13=repeat_exp(K,m,T,means,10,\"full update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "accepted-denver",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f9333ee50>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO13,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB13, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB13, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "american-automation",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=2000\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB14,hist_OtO14,hist_LCB14=repeat_exp(K,m,T,means,10,\"full update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "random-consideration",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f958b9280>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYoAAAELCAYAAADHksFtAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAABLPElEQVR4nO3dd5xcVfn48c8zZWd7r6mbXglptNAFEVCKWL+iEkAQBAEpShHF7xcpggJ+URERBX+o2OhVEES+kIQ0CEkI6clms73v7NR7fn+cu8lukt1kk92dLc/79ZrXzt65M/PM7Ox95px7znPEGINSSinVFU+iA1BKKTWwaaJQSinVLU0USimluqWJQimlVLc0USillOqWL9EB9Lb8/HxTWlqa6DCUUmpQWbZsWY0xpmBftw25RFFaWsrSpUsTHYZSSg0qIrK1q9u060kppVS3NFEopZTqliYKpZRS3Rpy5yj2JRqNUlZWRigUSnQofSI5OZlRo0bh9/sTHYpSaggaFomirKyMjIwMSktLEZFEh9OrjDHU1tZSVlbGuHHjEh2OUmoI6veuJxHZIiKrRGSliCx1t+WKyD9FZL37M8fdLiLycxHZICIfiMjcg3nOUChEXl7ekEsSACJCXl7ekG0tKaUSL1HnKE42xsw2xsx3f78ReN0YMwl43f0d4Axgknu5FPjVwT7hUEwS7Ybya1NKJd5AOZl9DvCYe/0x4NwO2x831iIgW0RKEhCfUkoNXLEgrPgetHY5FeKQJCJRGOBVEVkmIpe624qMMTvd6xVAkXt9JLC9w33L3G2diMilIrJURJZWV1f3VdyHrKysjHPOOYdJkyYxYcIErr76aiKRCCtXruTFF1/stO/TTz/NrFmzmDZtGocddhhPP/10YoJWSg1slW/Ai4fB2p/Axt/1yVMkIlEcZ4yZi+1WukJETuh4o7ErKfVoNSVjzMPGmPnGmPkFBfucgZ5wxhjOO+88zj33XNavX8/HH39MS0sLt9xyy16J4v333+f666/nmWeeYe3atTz77LNcf/31fPDBBwl8BUqpASXSCIsvhdc/AU4Ujvw1TLu2T56q30c9GWN2uD+rROQp4EigUkRKjDE73a6lKnf3HcDoDncf5W4bdP71r3+RnJzMhRdeCIDX6+W+++5j7Nix+P1+jDG8/fbb3HTTTTz//PPcfPPNu0YxjRs3jptuuol77rmHP/zhD4l8GUqpgaDsWXjvcmirgHFfh8lXQe5c6KPzlf2aKEQkDfAYY5rd66cB/w08C1wA3OX+fMa9y7PAlSLyZ+AooLFDF9XBueYaWLnykB5iL7Nnw/33d7vL6tWrmTdvXqdtmZmZlJaWcuGFF/Lxxx/z4IMPAnD33Xdz/fXXd9p3/vz5/OIXv+jNqJVSg02oCpZeBduehPSJcMzvYdRnwZ/ep0/b3y2KIuApd5SOD/ijMeZlEXkP+IuIXAxsBb7o7v8icCawAQgCF/ZzvEoplXjGwJY/wrKrIdoEky6DSVdC9ox+efp+TRTGmE3A4fvYXgucso/tBriiV4PYzzf/vjJ9+nT+9re/ddrW1NTEtm3b8Pl8e+27bNkyDj9891u1bNkyZszonw+FUmoAad1uu5nKX4Csw+DIX8GIz4Avpd9CGCjDY4e8U045hWAwyOOPPw5APB7nuuuuY+HChRQVFdHc3Lxr3+uvv54777yTLVu2ALBlyxbuuOMOrrvuukSErpRKBOPA+ofghRlQ+TpMvQ5OeArGfKFfkwRooug3IsJTTz3FX//6VyZNmsTkyZNJTk7mjjvu4OSTT2bNmjXMnj2bJ598ktmzZ3P33Xdz1llnMXXqVM466yx+8pOfMHv27ES/DKVUf2haD6+fbFsSWdPg2Cfh8B9DxoSEhCO2d2fomD9/vtlz4aK1a9cybdq0BEXUP4bDa1RqyHNi8NHPYNUPQXww9Tsw4VJIG9XnTy0iyzpUy+hkWBQFVEqpAa/+fVh8MdQtg8KTYPr3oPhU8CT+MJ34CJRSajiLh+HD22HNXeDPhNl3QekFkFqc6Mh20UShlFKJUv2ubUU0rYURn7ZdTYUngceb6Mg60UShlFL9LdYK798C634OyUUw7+dQej4EchMd2T5polBKqf5U8RosvgRat9ihrlOugfxj+qz8Rm/QRKGUUv0hUg/Lr4dNj0LqGDjyNzZRJGUlOrL90nkU/WTLli3MnDmz07bbbruNe++9F4B7772XqVOnMnv2bI444ohdE/NOOukkpkyZwuzZs5k2bRoPP/xwv8eulDpE25+C56fD5sdg3EI44WmYcPGgSBKgLYoB4aGHHuKf//wnS5YsITMzk6amJp566qldtz/xxBPMnz+furo6JkyYwMKFC0lKSkpgxEqpA9JWCcu+Ddv+ChmTYc69MPpc8KUlOrIe0UQxANxxxx28+eabZGZmAraq7AUXXLDXfi0tLaSlpeH1DqwREUqpPRgDm/8Ay6+BaAtM+hZMvtLOsh6Ehl2iSFCV8S4Fg0Gam5sZP358l/ucf/75BAIB1q9fz/3336+JQqmBrHUbLPkm7HwZsmfBzB/AiDP7vT5Tbxp2iSJRpIsRDQdSQqW966m6upoFCxZw+umnM3bs2N4OUSl1KIwD638FK28EE4dpN8CkyyF9XKIjO2TDLlEkqMo4eXl51NfXd9pWV1fHvHnzSE9PZ9OmTd22KgAKCgqYO3cuixcv1kSh1EDStA4WfwOq34a8o2HGzVDyKfAOjXOJOuqpn6Snp1NSUsK//vUvwCaJl19+meOOO46bbrqJK664gqamJsCei2gf9dRRMBhkxYoVTJiQmAqSSqk9OFFYfRe8eDg0fACH3QbH/Q1GnTVkkgQMwxZFIj3++ONcccUVXHutXQD9hz/8IRMmTODyyy+npaWFI444Ar/fj9/v77T2xPnnn09KSgrhcJiFCxfutaSqUioB6lbY8hv1K6DoEzD9u1B0yoAo4tfbtMz4EDEcXqNSA0I8BB/+D6y5G/zZNkGMXwjJhYmO7JBomXGllOoN1f8Hiy6G5nUw8ixbfqPoJJCh3YuviUIppfYn2gzv3wwf/wKSi2H+gzD2vwZsEb/epolCKaW6U/4KLLkUgtth7Jdg8tWQf9SALuLX2zRRKKXUvoTrYPm1tj5TWikc5Rbx82cmOrJ+p4lCKaX2tO3vsPQKCNfA+Itg8lWQe3iio0oYTRRKKdWubScsvRK2/wMyp8Lcn8GocwZdEb/eNrRP1Q8g6enp+9z++OOPM3PmTA477DDmzJmzq+z4woULGTduHLNnz2bq1Kn86Ec/6s9wlRpejIFNv7elwHc8bwv4Hf80lH5l2CcJ0ESRUC+99BL3338/r776KqtWrWLRokVkZe2uT3/PPfewcuVKVq5cyWOPPcbmzZsTGK1SQ1TLFnjjU7DoQluX6dg/wZx7IGtKoiMbMLTrKYHuvPNO7r33XkaMGAFAIBDgkksu2Wu/UCgEQFqafrNRqtc4cVj/Czvs1RiY/j2YeBmklyY6sgFn+CWKZddA/crefcyc2TDv/h7f7cMPP+y2HMcNN9zA7bffzoYNG7jqqqsoLBzcMz+VGjAa19oifjXvQP4CW8Sv+JNDqj5Tb9KupwGsveupoqKC119/nXfeeSfRISk1uDlR+PDH8NJsaFwNh/0IjvsrjPy0JoluDL8WxUF88+8rM2bMYNmyZXziE5/odr/09HROOukk3n77bRYsWNBP0Sk1xNQts+U3Gt63rYdp19tifkOwiF9v0xZFAt10003ccMMNVFRUABCJRHjkkUf22i8Wi7F48WItL67UwYi12cWEXjkK2nbYdasXPAElp2mSOEAJeZdExAssBXYYYz4jIuOAPwN5wDLga8aYiIgEgMeBeUAt8CVjzJZExHyogsEgo0aN2vX7tddey7XXXktlZSWnnnoqxhhEhIsuumjXPu3nKCKRCKeccgrnnXdeIkJXavCqesuei2heb+dDTPkOFB4/5Iv49bZEpdOrgbVA+1z4u4H7jDF/FpGHgIuBX7k/640xE0Xky+5+X0pEwIfKcZx9br/wwgu58MIL99r++9//vo8jUmoIizbByptg/S8hZSQc8UsY+2VIykl0ZINSv6dVERkFfBp4xP1dgE8Af3N3eQw4171+jvs77u2nSFeLTyulFED5S/DCTLt+9dj/guP/boe9apI4aIloUdwPfBfIcH/PAxqMMTH39zJgpHt9JLAdwBgTE5FGd/+ajg8oIpcClwKMGTOmL2NXSg1U4VpY9h3Y8gdIHw9HPwqjPwf+jP3fV3WrX1sUIvIZoMoYs6w3H9cY87AxZr4xZn5BQUFX+/TmUw4oQ/m1KbVfxsDWv8Dz02DrH2HCJbb8xviFmiR6SX+3KI4FzhaRM4Fk7DmKB4BsEfG5rYpRwA53/x3AaKBMRHxAFvakdo8kJydTW1tLXl4eQ63nyhhDbW0tycnJiQ5Fqf4XLIel34KyZyBzOsz/OYw8G3ypiY5sSOnXRGGMuQm4CUBETgKuN8acLyJ/BT6PHfl0AfCMe5dn3d/fdW//lzmIr8+jRo2irKyM6urqQ34NA1FycnKnEVVKDXnGwKZHYfl1dg3rKVfDpG9B5uRERzYkDZRBxN8D/iwitwMrgN+6238L/EFENgB1wJcP5sH9fj/jxo3rlUCVUgnWsgkWXwKV/4KcuTDzVhhxBngDiY5syEpYojDGvAm86V7fBBy5j31CwBf6NTCl1MDkxOHj/4X3bwEEpt8EE78J6WMTHdmQN1BaFEop1bWG1bD4YqhdDAXHwYybbBkOjz/RkQ0LmiiUUgNXPAJr7oLVt4M3FWbdbpcmTS1JdGTDiiYKpdTAVPuebUU0rIKST9kifoUng8eb6MiGHU0USqmBJRaEVT+EtT+DQL5dt7r0a5Ccn+jIhi1NFEqpgaPyTTuiqWUDjPosTLkGCo/TIn4JpolCKZV4kUZY+T3Y8GtIHQVHPARjvwRJ2YmOTKGJQimVaDuehyWXQdtOKP2qnTyXOw+GWBWFwUwThVIqMULVsOxq2PonSJ/gFvE7T+szDUCaKJRS/csY2PpnWHYVRBrspLnJV0L2zERHprqgiUIp1X+CZbDkcih/HrJmwPwHYeRZWsRvgNNEoZTqe8aBjY/AihsgHoap37FF/DImJjoydQA0USil+lbzBjvktepNyJ0PM78PJadrEb9BRBOFUqpvODFY9wB8cKudBzHj+zDxUkgbnejIVA9polBK9b6GVbDoYqh7DwpPgOk3QvGpWsRvkNJEoZTqPfEwrL7DXvwZcPgdMO5CSC1OdGTqEGiiUEr1jprFtohf42q7kNDU66DwJC3iNwRoolBKHZpYK7x/K6y7H5ILYe79MO6rEMhLdGSql2iiUEodvIp/wZJL7PKkoz9vy28ULNAifkOMJgqlVM9FGuyciI2PQOoYOPLXMOZLkJSV6MhUH9BEoZTqmbJn4L3Loa0Sxn3dtiJy5mgRvyFME4VS6sCEqmDpVbDtSciYBMfcbdeM8KcnOjLVxzRRKKW6ZwxsecJWeo02w6TLYNK3IXt6oiNT/UQThVKqa63b4b3LoPxFyDoMjrwVRnwGfCmJjkz1I00USqm9GceuNrfie2Cidk7EpMshY0KiI1MJoIlCKdVZ08ew+BtQ/R/IOxJm3AIln9IifsOYJgqllOXE4KOfwaofgvhh5g9gwiWQNirRkakE00ShlIL692HRRVC/HIpOhmnfg+JTwKOHCKWJQqnhLR6GD2+HNXeBPxNm3wXjFkJKUaIjUwOIJgqlhqvqd+y5iKa1MOLTdtU5LeKn9kEThVLDTbQF3r8FPv5fSC6CeT+H0vMhkJvoyNQA1aPKXSLyqIiM6+K2sSLy6H7unywiS0TkfRFZLSI/crePE5HFIrJBRJ4UkSR3e8D9fYN7e2lP4lVK7WHnP+HFw+Djn8OYL8Dxf4fJV2qSUN3qaYnHhUBBF7flAxfs5/5h4BPGmMOB2cDpInI0cDdwnzFmIlAPXOzufzFQ726/z91PKdVTkXp7svqN0wADRz0CRz7sVnrVGk2qewdTC9h0sb0YaOv2jlaL+6vfvRjgE8Df3O2PAee6189xf8e9/RQR/VQr1SPbn4Lnp8Pmx2H8hXD80zD+Iq30qg7Yfs9RiMhngc922PQjEanZY7cU4Hhg2QE8ntfdbyLwC2Aj0GCMibm7lAEj3esjge0AxpiYiDQCeUDNHo95KXApwJgxY/YXglLDQ1sFLP02bP8bZEyGOffC6HPBl5boyNQgcyAns8dgkwDYb/+zsV1IHYWBd4Cb9vdgxpg4MFtEsoGngKkHGGt3j/kw8DDA/Pnzu2rxKDU8GGNbD8u/Y1efm3QFTL4CsqYlOjI1SO03URhjHgAeABCRzcC5xpj3D/WJjTENIvIGcAyQLSI+t1UxCtjh7rYDGA2UiYgPyAJqD/W5lRqyWrfCkm/Czlcg+3CYeSuM/DR4kxMdmRrEenSOwhgz7lCShIgUuC0JRCQF+CSwFngD+Ly72wXAM+71Z9l9gvzzwL+MMdpiUGpPxoF1D8ILM6DqLZh2A5zwFIz5nCYJdch6PI9CREYC1wEnYM8XnGWM+VBErgHeNcYs7ubuJcBj7nkKD/AXY8zzIrIG+LOI3A6sAH7r7v9b4A8isgGoA77c03iVGvKa1sHii6H6/yD/GJhxMxSfBt6kREemhogeJQoRmQH8B4gD7wJzgPZP41jgSOArXd3fGPOBe589t29y77vn9hDwhZ7EqNSw4URh7b2w6ke2sutht8H4b0DayP3eVame6GmL4qfYrqJPASEg0uG2d9B5Dkr1j7oVsPgiqF8JRafA9BvsTy3ip/pATz9VxwH/ZYxpcbuPOqrEzqVQSvWVeMi2INbeA/5smP0TGH8BJBcmOjI1hPU0UTjd3JbPfibcKaUOQdXb9lxE88cw8iy3iN+JIAczb1apA9fTT9gS4MIubvsi8H+HFo5Sai/RZnjvSnjteIi1wPwH4ZjH7LoRmiRUP+hpi+J/gNdE5FXgj9gJeKeKyNXY2dsn9HJ8Sg1v5a/AkkshuB3GfhkmXw35R2l9JtWvepQojDH/FpFzgfuB9kqxdwFbsBPxuhsaq5Q6UOE6O7N68+OQVmqL+I35vF1cSKl+dsCJwj15PRNYYoyZJCITgUKg1hizrq8CVGpYMQa2/x3euwIitbZ43+SrIPfwREemhrGetCgMsBT4NPCqMWYDsKFPolJqOGrbaRNE2VOQORXm3QejztEifirhDjhRGGMcEdkO6KdWqd5kDGz6PSy/FuJtMPnbtpBf1pRER6YU0POT2b8GrhGRF4wxkf3urZTqXstme7K64jXImQMzvw8jztT6TGpA6WmiyAAmAJtE5GVgJ50XMjLGmB/2VnBKDVlOHNb/Ala6lfmn3wgTvwnppQkNSw1exoDjgHfPqdC9oKeJ4uYO1y/ax+0G0EShVHca19qJczXvQv4Ct4jfJ7WIn9pLKATNzVBfDxG3D8cYe2m/DtDUBK2tMGIEzJrV+3H0dHiszu5R6mA5UVhzN3z4P+BNgVn/DeMvhtQRiY5MDSDG7D7wf/ghxOPg8UAgsHufPafR+HyQ5HPwe+HgVrjunlYQU6o/1C2DRRdBwwe29TDtBjuzWov4DWnRqO0OMgZisb1vq6jY3VKIxaCx0e4fDtsupIx0Q7IvZpsWYLNGLApNzfYOHZoW4YogRHJgxrhefx36KVWqL8XaYNVtthx4INeuWz3u65BckOjI1CFyHKirs8fwjsuptbcIIhGort69rZNoBMJhPAKBJAMChCOkxoNISyM5oaBtNjhxiLsl9kTsA4nYLOLb4/AddrNSH+jpehQOnU9ed2SARmA5cI8x5tVDjE2pwa3qLVj8DWheD6POhSnXQOHxWp9pkGhPAI2N9hu+40B5ub0OEAtFiYQNfh/2QN+Bz2vwmwjZfgefx7EP1hq0zYhIBIKtNgF07EMyxiaApCRIS7UPKmL7nQ5EoO9qsh5MracLgGTgBXaXFj8Tuz7F08BJwEsico4x5vlei1SpwSLaBCtvhPW/gpSRcMQvbZ2mpJxERzbsGWP7/iORDt/yHQciEeJxaGmBeCRGVbXQWG/wehziMfBV7YBgkJQkhzS/7UvyOHE83m5qbrV/+2/n89mLxwPp6eAdPB06PY00BGwGznBXnwN2rX/9ElANzMUmkZsBTRRqeNnxIrz3TQjugLFfgSlXQ94RWsQvgaqrbXJwHCjfGqGpKoynthqJRzEIBIM2c4jYXh1x8PugKDm2++/m90FJaucH7otxqANUTxPFZcC3OyYJAGNMm4jcBzxojPmxiDwCPNZbQSo14IVqYPk1sOUJSB8PRz8Koz8H/oxERzb0GWO7dmprCa/bwtbKAPVN9tDW2mpobYWA30HEEPDEKUqO24N8SsB2GaV5IEn/Tt3paaIoAPxd3JYE5LnXa9ir106pIcgY2PYXWPptiNTBhEtsCY6cwxId2aASCtlun13dQZEI4WCcinLHnviNxcE40NIKbUHAnitoCXptv787KiienIPHK2SkxAFIyRKyCjv08WvL7qD0NFEsA24TkXeMMTvbN4rICOxEu6XuprFAee+EqNQAFSyH9y6HHc9C5nSY/7925Tlf6v7vO0zV1EBDg/3Z2Lh7ezwOEmpDdpQhThxaWzCOISXJwUvcHuDbT+wGbEtAgLy0qH2AQDrQMQ8Mnv7/waCn7+bVwOvYEh6LgCpsqfFjgCDwVXe/idiFjZQaeoyBjb+FFdfbNaynXAOTLofMyYmOLKGMsaOCWlt3b+s4WjMahW3bwO+HAG3kR+rtONL2YURtQfC5o36yA4PqZO9Asdcw3F7S05nZy911KK4DjgIOw9Z7+inwM2NMrbvfD3o7UKUGhJZNsPgSqPwX5MyFmbfCiDPAG9j/fQcpY+w3/nC484EoFLLzCJxIFBqbaGgSqqo9pKW42cE4SHXV7nkAQH5KHJ840NpihwkHksDvli4ZZCOB+poxEAx5qG/20tDspaHZR32Td9fv9U1eGhugoVGob/ZS35LEzV/ZxPSzej+WHv9V3GRw8353VGooceLw8c/h/VsAj63PNOFSSB+b6Mh6Tfu3f2PsQKCmJltnqLISgi1xCIWQ1laI2IxhjOD1OvhaGqGlFa/fw4jkONKhS4lAAFL2PMx4IDdv2J0viMWhudVLY4s92Nc3+ewBv0MSaGgwNDYK9c0+6oIBIvF9H6IDhCigmgKqKaKGme71mY0ZwLRej/2g0reI5ANHY09eP2eMqRORZCBijOmbqYFKJUrDh7aIX+0SKDgOZtxky3B4uhrXMbA5ju0eCoftuQLHsT9bW91jtxPHaW6FeJwkT5xA7Q4K4y32zsbYriFwZw4DqV7Iy07Qq0mcUFjsN/0We6BvaPHS0OS1B/kmLw0NUF8v9nprEk3hrludGTRTQBUFVDOeml1JoP2S628mOz1KTmac7CxIzkomlpVLLDOXWEYuscwc6qMFZB01vU9ea09nZgvwE+Db2FFOBjgCqAOeAd7GTspTavCLR2DNnbD6x+BNg1m326VJU0sSHRmwu6x0W9velRva6wW1tECkJbyrnkJzs90WCoGYOF4Tx2ciBKKtFIYbIR6DtpD96fHaZJCUBFm5/f8CEyAag5oGH1V1fqrq7c+aBvttv64e6hvst/2GYBKh2L6/KHiIk0et+22/kiluAsijdtclN9BKdpo98Gdlgy8rg2iHg34sI5do5gRimUcQS8/BJNkkE8GeGN6Xlso2MtL7Zk31nrYobgKuBP4b+CewuMNtzwFfQxOFGgpq37NF/Bo/hJLTYdp1UHiyPXj2s3h89zmCtrbdXUK1tfYEMezRi+PYOziNzXib6klqqtm1g0cg1e+Q5dvjrKdHIDnFvr6MjCE1mcxxoKnVS22jl9pGH3WNPmoafdTXQV2tQ129UNvoo7olhdq2vRfwTCJMEZUUUcl4Kimgmnxqdl1yfC1kp0XIynDIyTKkZfsxWVmdDvqxjAJi6ROJpWUTT8vY9TlqcS8DXU8TxTeA/zbG3Ckie36SNmAXNVJq8IoF4YMfwEf3QSAf5v4MSr8Gyfl9/tSh0O7SEsHg7p8bN3Zeg8DjgQBh0qPN+L3O7gkIxr0edGv+OHEIJENJ+pA68IN9uc1Bz66Dfm2Dj/pah/rqKHV1UNfgpbYlierWVGpDacTM3oe6JMIUU0ERlUyiguOoZBRllPiqKUlrpjAzRGFOlLQcP/H2A/6uA/84ohlziWXmYpJ2r0ZY716Gmp4mipHAoi5ui6DraavBrPINO6KpZSOMPg8mXw2Fx/VqEb9QaPfoIceBTZt2J4XW1t3135y2EN62Vgi2kpUSsYXnYjF751jMNi0wdpSQ12tbBIitJZSVdeCF5AaYuAP1TT6q631U1fuorvVQVxWjttr95t/sp6YllZpQOhGzd9ePjyhFVFJMBWOo5EgqKPTUUJDSTH5qkPyMMLlZcXJzITU3mXhmLtGMHGKZeUSzxhDLmoOTvPswVudehrueJoodwEzgjX3cdji2DpRSg0ukEVZ+FzY8DKmj4IiHYOyXICn70B86YruItm61x/a2NnfuWCwCLS34nCjppgmiUVJDrbuP7+GIbSH4/NA+8qW9vHRSEiQnD6pkYAw0tnipqvNRVe+nutpQXxmhttqhtt5DVWMyVa1pVIczidO59eMhTiFVFFNBCZXMoYICXwMFqS3kp4fJzbYH/px8H6kFKTiZOcQy2lsAh+MEUvcaYdXsXtSB6Wmi+CvwAxFZzu6WhRGRydi5FQ/3ZnBK9bmy5+C9y6CtwnYxTbkKcucd1NDNaNQmhcpK21poaLCJIhq1UwRSUyG9rRpPTbVd29I4tkXg99lWS+ruLgxSUgdNImhPApV1PqpqfVTtjFFbHqG62lBRH6CyOY2dbdm0OXuP+smnmhGUM4L1zJVKClMaKU5toSirjfycOPkFQlZhAJOTSyy7gGh2PtHM2btO7nYUcS+q9/U0UdwGLADeAra62/4KjAbeBe7q7s4iMhp4HCjCjsN42BjzgIjkAk8CpcAW4IvGmHp3lNUD2DLmQWChMWZ5D2NWam+halh2NWz9E6RPhGN+B6POA396l3eJ7mNdmGDQJoa2NjvENBqKk2yCeMUhJQnSwm14W5vs19e2Nlu3Ii3Ndg8NkvMGobBQUeunotZH1Y4oNeVRqqqgoi6J8qY0yttyCO2RBLzEGEE5o9nOPNnByOQ6itNsAijMjZGfL2SXBCC/gGh2IdHsAuLpY/dK0AZo6L+XqrrQ05nZbSJyEvAV4FPYE9i12JFOfwcuxx7YuxIDrnNneGcAy0Tkn8BC4HVjzF0iciNwI/A94Axgkns5CviV+1Opg2OMTQ5Lr4JoI0z8Jky+ErJn7rq5sdGeL2hfujIetzOQq6r2/pJvHIPHiZLsBEmv2E5SuHn3OgQiNrMEArvrFOXnD6iJZo4D9c1edtb4qajxUbUzTvWOCBVVHirqkylvyaQ22nnIpeC45wC2MY/lnJVcS0l6C0U5IYryHfKLvGSOzsIpKCaSW0wsY8Y+W0fa9TN49HQeRT5Qa4z5A/AHd1sqNkF8jG0pdJko3EKCO93rzSKyFnuC/Bzsgkdgy5O/iU0U5wCPG2MMsEhEskWkpGNBQqUOWLAMllwO5c9D1ky7oNDIszDeFBrqbUIoK4MdO+xxreMX/kCSIT/Qglcce3RtH6K0c6fNKCK2HMUAO5EcjgiVdT6bCGr9VO10qNoZo6LKy86GFHYGMwk7SZ3uk0YLY9nKGNZztG8nI7ObKMoJU1wYp6DET+7IFCgoIJpbTDRr2j6HDA+GIZ/9IRwRwtGuvxhEoh7MrnWvu34ce5MgTmx3f6YxtBfpdhwwkQh+f1Zvhd7JfhOFiASwk+wuAlKBRhG5xRjzKxH5KnAPNkG8h1397oCISCkwBzsXo6jDwb/CfTywSWR7h7uVuds6JQoRuRS4FGDMmDEHGoIaLowDG34DK24AJwJTvwOTvgUZE2lpgfXrbXJoX3ysqKjDl/5YFGpqoazSTmBozx7tLYbUVFvlLkEiUaG82k9ZVRJlVX4qKqCyPE5FjY+djWnUhDp3pQkOJexkDNs4km2M9pYzIruF4twwRUVQONJP8ohcooWjiOSPIJ5WutdzBvvptQ0WsRjUNvnswDMAMThx+1ny+6A4L9LlmguBJENqirPv20MhpC24q7/T73XwJ4n9gKZkQ07Ors+jzy8kJXvwpPRNzbEDaVH8ADsT+zXsetjjgAdEZDpwBbYlcakx5rkDfVIRScd2VV1jjGmSDk1xY4wRkR7VQDTGPIx7In3+/Pl9VD9RDUpN62HJJVD1b8g9AmbeAiWnEzMBaipg1Sq7W1EReJyYnYdQ3mrLoLbPdDOOPbmcl5j6RC1tHsoqbTLYUS6Ub4uxo8LH9ro0ylszMexuwSTTxli2MpatHMU2Rnl3MjKzmeLcKIVFkDcqBYqLCReMIpI/hnjaYZ1ek54QttoL8kVj9r2JOwbH2ftvH3cEj8D0cSFyMm1fpRiDNx4h4Ivj8XRoYLZPknEcm12MsTe2b9uzJZrmg3lT7TeYQMBeEjTa7UASxZeAXxpjrmzfICIXAY9gZ2efZYw54M+WiPixSeIJY8w/3M2V7V1KIlLC7lnqO7AnytuNcrcp1T0nBuvuhw9uBfHBzO/bIn5po4lHHdYuqmfLFsj2tZLqNEOFccevBm1XSmqqvbS3HPpY3IEdVX42liWzcXsS27c57Cj3sL0uldo9WgUFVDGBjZzMBsZ7tjIms57ReUFGFDtkjcwgWjjCTQTTiWUc2yn+hj5/JYND3GFXEsBAS9ADQqdkkJURoyAnjgj4YyHSPUEk3mF51HicgN8hPdWxX+zdeY6IQEpK55amMZCbaw/2Hg9kZu5OAGD33bNl2n5eawA4kEQxGnhqj23/wCaKn/UwSQjwW2CtMeZnHW56FtttdZf785kO268UkT9jT2I36vkJtV/1H9gifnVLofBEzNhvU9swi53P1NPc0kBLC8Sbg5TkxBGv2LkKPq9txuf17QxsY6CyzsfGsgCbtnrZvMFhY1kSG2pzOp0rGM02JrKB+WxkvG8bo3NaGFUSp2RMEv7RRUQKRhEuGEssc+6ug0mYrusADTWRqNjihm0eu+hRF8dTO65AOm9w7ME/My2GxOMQjVCaEaUgK4oIpKfE8XrM7mN03K6Wx5gxnUertXc9pqR0ftJ++nLRnw4kUfjZe4BC++/VPXy+Y7H1oFaJyEp3283YBPEXEbkYO+z2i+5tL2KHxm7Ado1e2MPnU8NJPAyr77AXXzqxomvZueNY1r1bQtg0EchIIiXZISvN4CvI6PN/5rpGLxvLAmzc6mPL+gibt/v5uDaX5tjuFfBGsIOZrORTfMjUtO1MLGqidCx4xowmXFJKqGQS0ZzdrYKhfpI4FBZCEQ+R6O4/j+PIXl+sk/wOqckOo4sjFOTESE4yu/+cjoMnFrEHezF4PW5vdFub7f5xu29EsN/q8/Ptwb/9Afb1uSgstK2AYepARz2NFJHxHX73dtje0HFHY8ymrh7EGPM2Xa+lfco+9jfY8yBKdckYMNWLkCUXI01rCKWcSFX1Z1j38bFEUnLJHmnISeq7U1ctQY9NCGVJbNkQY9MWD+ursqgNZ+zaJ5daZvIhX5XnmJJTycTiVkrHQ8rYIkIl4wgXn7irdMRQKxnRcbGjcERoDtqDtO2a75wEUgJxRhZG8HsN+TkxPE4cX1szyRLe+/jdPgw5ir20i8c7nejd9Q0/MwPGjoXs7L55oUPYgSaKv3Wx/el9bBscs4jUoNbUZOc6NFfWkbzuFkbHfk3EyWF9zXeobDsDJ2MUqSVCblLvLY8SighbygNsKAuwabOweaPDxoo0yluzd+2TRgsz+ZBzedm2EEpaGTfeQ/rEYkKjJxIqPtZ2dQEh9zJURGNQ1+jD6zVuchAcA14TQ9wBnkl+h+mjg6QG4tDSQpInRkpg99/I6zF4TNx+029/c0YU2W/0e2aK9pO7e24XsdtVrzmQRKHdPSrh2ldcK98aIVjTRmN5C/ltL3NY1g9I9ZdTHzmJSudrhAuOInvXKKCDb0U0tnhYsymF1ZtS+Hi9sGm7j631u0cYJRFmGms5mTeY7t/AxMIGxo91yJucR3j0JNpGH46TcixgZ5k2HNrL7zcdq9QabGspHpfd72SH5kEsJp2mUDhxw/TSVnJT2vA4MSQcwmtiJGfscaK2vQkxtsj2++/Z5eP17j7JqwaE/SYKY8xj/RGIUvsSidgy25tXNWN2lJMcbiLdX8uROb+kIP85wqaELc6PqPefjkPG/h9wH0IR4eOtyazZlMyaj72sWZ/Elno7cUlwmMR65vMBF7CaKdlVjCt1KJ6YTnTsRNpGTyaaO3fXQW7Adhu1D8EEHMfQ2uQQjdkTwqbDLh4BiUfxYDNGdmqE3Kw4HhO3rQKvZ9dr9XogJyOGxx3NvuuLfGoqBFKhYOzuciU+XQt7MNO/nhowjLHdy8GgnQBXXR6lpaIZamrJi1fiSwuQlfcuY7y346eWGnMOVeartDGdrk997a2i1sfKdamsXJfC6nVe1penEzP2q/EIdnAU/+FS3mN2/namTnTwTSwlWDqN4JjP4KTY8wi1ffEGHIK4A6GwO8vXcYi0RHGiUYjFMXgwjkH8Xgx23H92URKlhfa+aan2hK8dCRTHm51lWwDtR/72g3wgYA/8atjRRKEGhKYm+OgjW1PJaW7BW1FOeqiaQp+DpCTjS40z2vsDcuVlQmYsW8x1NHAKzn6WQDEGtlYksXJdKsvXpvD+Wj876u19MmjmSBZzLkuYF/iQaROiZM0YSeuEWbSOPw8nJX1AthAcBxy3GRAOQbAuhOMYijJsMUKSkkgemUTqmCIkkARpaWTk+knOCtg5Af4BMzxfDRKaKFRCtLbalkN1NdTVxGnY2UZytIUC6qG2BvxJUJwDArk8x2i5Ew+tVDlfpoqvEGbiPh837sD6bQFWrEtl5UfJrFwboLbVjnMvoJrjeZ0TeIujM9cybnoybVPm0DJlHqGR59Dm8eyaM9Wf4o6d/B0MewiFpfO52UikU8laYwADyUkOJhwh1R+haFouo6ekkZpeYEf0ZBxcF5xSXdFEofpNLGbXeq6shA3Lm/AGm/G31BGIByn2xewBMhCAbDu00U85Y+VHZMl/CJrJ7DSX08iJGHaPaIlEhTWbklmxLpUVa5P5YH0yLWE7cW0sWzmTf3M8/+Gogk0UT8+ldeo8WqacRST/m2zvh0lR7Ws1xOJCPG7wesEYcas3GIwRRAxJPocUf5Tpo8ME4kG7kl08vruPv4PkgCE52QPp+basSGbmkJvgpQYWTRSqXzgOvL8oSOXirXiiIQr9zXgDfshIsWtAdOoLcSjgT4yUnyLEqXAupJovEWEMjgMfbUnm3VVpLHk/mVWbUom4K8BNZzXn8x+O523mj64ge/pIWqbMo2XyBUSz8jpVl+xLLW0egm2CiBCLQ0l+lOK8GB6PsRPDjIO3qZ6AJ4p4xK5k6sTsDF8Re+AvmWCThCYBNQBoolB9xjiGcEU9bbVBNq6LUvVRHUV5cUhNAc++12UIsIWxcisZsowWM4sKcymbG0/i3VXZLFqRzKJVqdS32a6kOSznCt7kOO+7zC2tI3nqOFomz6FlyrdpScvs81nMsbgtIRGNCTgGE4kSbYuRmxZienYrWelxvD4hI9UtAWGwdTYcByaOsXMD2oeBitguI00KagDSRKF6nRM3tNW1sfmdcrYtr0H8Pnw+oWikH/ypXdwrRhG/Z4Q8iMHP4oobePj1y1i0LIs1lXkAFFLJp/kbn5TXOG7cDpJnTaZ5xjG0Tvg+tf6kLh63dxgDbUGHYJtg2kLEIoYkX5y8jAjFuVHbIEpLQ7KzyBtbgD/gFn5L6iKuBJYmV6qnNFGoXhNpDtO8ZjubVrdRs70NPELBuAw8vu6H2KTwEWPl+6TJGpZtOYXLfnU/S8tm4iPKAt7hx/IqJ4zcxLg5WbROO4LWSVdRn9xVwjnE1xAVwhE7ozjaFscA8bYonmiYjBwv4wvjZBSnI/l55Bb68Kcl7S79PEiWNlWqpzRRqEPW1gbVm5rZ8OpGQo0RkjIDFI5P3283SiwWxlv/WybnP0Rdcy5f/93feO69sziV1/hNysOcPK8R5s6jacY5OKkZVPRB7E44SiwGTjRGfaOH9KQIWYEwyUkOyUV+UtJ9eP0ecuaMx1eQo8lADUuaKFSPNTdD7c4wwa3VtO5ooL48RCwSJzPXR9bE7odmRqLC/72fTuXG5XzjxO8yZcQ6/t9bX+H1/3cKZye9zR1nvo1z5NEEx32Thl4e7B+LQzjiIdgUg1AbJhrHBJLJzBIkKcDU+QEmTnNbCDk52j2klEsThTpg4TAsebGaxs11+Nua8BEnKSNARmEKSYHua/Bv2B7ghZeEN99P4fpz7+DuLz1IXV0ubz/0KY4pyGX2D4sJlxzTqyeg6+og1hreVZCOWJTs9DilRVECE0bhKSogtShDJxsrtR+aKNT+GUPZ8ipWv9uEr6GGksIkyEsGb/cfn5oGL6+9Euel/2SwunEUZxz2Akv/+0IK8qpp3TKFhrTLSLn0NBp6UH5jfxqaPYSaokhbkJKCGKOPzSYly55Q9memkFSQZUcaaWtBqQOmiUJ1y2lsZs0r29m6qom8Ih/+MZnd1n8IhYW33vHw6ivw1o4JOHj5ROpr/Pmqc5l51DIisSK28t/Ul56OQ3qXj3NAWltoaXQIhr14PAYnZsjOiDNrhoesqSUklY7QYnRK9QL9L1L7Fg4T3FHPhte3Ulbpp2BiJl7vvr/5Ow6sWO3nn8+HefmjUlqcNEazjevSf83Xz3+XKce9iE8aqDGfpcrzVdqYSk+K+LWLRIXGJoFwCCcYwpuZTurkYuZPhdQUg/i8BAoy8SbpCWelepMmCrWL40C4oY2mVVup3VDHpu1+fKkpFI717/P0w5ZymxxeeK+QslAB6TRznv8Zzp63jRnn5FNU+jQ58k9CppTt5kYa+QQOBzasNR6N0VIRJBLz2PpGHsHvM4zJCjL28FS8EyeQPDJPJ6gp1Q80UShiMfjwnUbKN4dh61ZA8GZlUzR+77WKQ2Hh1bcCPPuij5U1o/EQ51R5nVsnvs/Rn84lOucI8rxbGCXX4aGNKucrVPFfhJnQ5fPHHXui3LQGibRGCcd9iHEomjOK4kkZpGT6SUmxc9e8Sd6uJ7EppfqEJophzBgIl9eyelkblSvKKcyJIaPT93mit6zKzzP/cHhq8QgaYunM4EPuyPkTp57mxXfKCTgpn0HYwUT5FlnyfwTNlA5F/PZercwYqG304oSiEAxSkBnGk5NF8uEjySjJIL/YR0q2rnKm1ECgiWKY2rk5xNZ3y6n/uArxeikak7xXgnAcWLzCx1P/gDe2jceDw2c9z/C1WSuY+NnDaJvwGRDBwaGA/8dIuQ8wVDgXU80XiTB612MZA61tQqgpitMWxhgYmROkdAqkjivCP3aElsdWaoDSRDHM7NgcYcPyRprWlJGRFKFwfMZeo5hagh5eei7KX/+Vx6ZgCUVU8L2MX/DZT7aSdNpJxNOm71q3IcAmSuUHpMtyWszh7DTfpJkFRONJtLUJ4TaHeGsIjEN2SpjRI31kTh1BWmEaKZl+TQ5KDQKaKIYBY6ChAepqHD56YQvZ4SpKitOQlMxO+1VXO/ztsSBPfjCdFpPGAt7he5P+wDGfH0lk2ikgQnzX3lGKeZQS+SWGJMqdK6nhc9Q3F9oV12ItFGeHGF/sIWV0PhnFaQQKMpGsTJRSg4smiiHOGFi7FjZ9FMFbvp08pwb/yLxO+2zbHOMvvw/y901zcPDwhcCzfP3ErYw450himWcR2eMxU1hDqXyfVPmIJnM0FeZiypuPoqUuTk5SPTOPzCN3Yi5puQFdT0GpIUATxRDW2AirVkRpXF9NUetmPF6Bwpxdt3/0keGPv4/w0o5ZBAizMPdZvnxehKzjDwfPNGJ7PJ4QokR+STG/I04GW8PXsqH8U4TiuWSlNHPUESnkHTETT04WSqmhQxPFELVhvWHdonpSdm6kOBCGnKxdJTfWrRce/o3w751TyKKBa4ue4NyvpZNy+IwuHy+NZZTKrSTLFqrbTmB91Zdok3kUHz2WkgmpZBcm4UlN7vL+SqnBSxPFEOM4sHa1w6Z3dlLUshFvXiYEbKmM8grhdw+FeWrj4eRSy4+KfsEZFxbhmTG/y8fzmBZKovdQnPxXQtF8NoRvIl50HhOOm0j++Ey8/t6t8KqUGng0UQwhra3w0eIGKpZspyTQgOTngNdHQ5OHPz7Syv9bMQMPDtfmPMqXL0zBM+cTXT9YPEZS02tMzLyb5EAVDf6zcaZewfhZp+53ISKl1NCiiWKIqKtxWP78DpxtZRQVB5DUfEIR4anHWnnk35NodtL4aurf+cZXgqSecPS+TzDH4xAMEmquY2zm/zIq70UivrFEZ/2W7AmfA7+OWFJqONJEMcgZAzs2tPH+yztJb60gfWwGjvh45cU4v/xbEeXRqZzpf5Wrzt1M/tkL9lka3ITCNFa1EY54KBm5lCNG3Yafesz4i0mafBXkzkrAK1NKDRT9mihE5FHgM0CVMWamuy0XeBIoBbYAXzTG1IuIAA8AZwJBYKExZnl/xjvQRSOGta9uZ+t7leRnx0kamc3H6w0/fTCJZfUTOELe44ET/sT4C47HJI3e6/7xuKFueytx8TH68BQm+35Act1zmMxpyMyfw6izwaer+ig13PV3i+L3wIPA4x223Qi8boy5S0RudH//HnAGMMm9HAX8yv2pgPotjXz4j3U0N0PJuBSaQ35+dXeQJ1YfTh61PDjxPo69Yjbx/E+2r+8G2JPdwVZDa0MECYcYNzuLCZPfxr/6BoiHYMpVyMRvQdaUhL02pdTA0q+JwhjzloiU7rH5HOAk9/pjwJvYRHEO8LgxxgCLRCRbREqMMTv7KdwBKR6HrUsqWf3PHWTkJFMwzs8rT7Vw/3MjqYtncUnmk1z0TT/eWad3mEXtzs6ujhJqaKMwz2H01FRGHZ5E0parYOVrkDMXZt4CI84Erw5zVUrtNhDOURR1OPhXAEXu9ZHA9g77lbnb9koUInIpcCnAmDFj+i7SBKuvh9X/3EHj6h0UjvSzZVOMn34/ifeajuAY72K+/9kPKDp3QafaTbE4tLR6CFa3MKIozpjTSimYlgfrfwHv3QwITL8RJn4T0ksT9tqUUgPXQEgUuxhjjIiY/e+51/0eBh4GmD9/fo/vPxhUlkVZ+o+tpLZWk1qYyS8eCPLEmrnkUcsDsx7h2G8dDmnH7drfcaC+1sG0BinJaaNwQQ5Fx01CIpvgtXOhdhHkL4AZN0PJaeDRNaSVUvs2EBJFZXuXkoiUAFXu9h1AxzOwo9xtw0pbG6x6t4XKpdvJ9TTwr+Vp/PypEuriWXwj+68svDqbpInH7tq/tcWhuS6KJxqmqMBh5hlFJI0tgSQvrLkbVt8O3hSY9T8w/iJIHZHAV6eUGgwGQqJ4FrgAuMv9+UyH7VeKyJ+xJ7Ebh9v5iUgE3n+znubl62ltTuJHjxSzrHYcx3gW8f2zV1L0ueN3dTM1NHkIN0dIMa3MPSqTwukj8OZl29XgapfCGxdDwwdQfBpMux6KTgbPQPjzK6UGuv4eHvsn7InrfBEpA36ITRB/EZGLga3AF93dX8QOjd2AHR57YX/Gmmg1VQ4fvFpB6ONtvPJWMr/693SyaeDB0ns49pojieedCNjZ2E01YQoDTcyc5CX3+Bn4C7Ltg8TaYMV3Ye1PIZAHc38KpV+H5PzEvTCl1KDT36Oe/quLm07Zx74GuKJvIxqYtnwcYfULm6nb3MTPHi9kZeN4vuB/mhsurMZz/GeIY+dA1JSFSZU25sxNp2j2NHwlBbsfpPLfsPgb0LIBRn0WplwDhceBaPkNpVTPaN/DALN9Q5gP/rGRt16P8ODrs0g3zfxm+n3Mu/pYnFQ7t6GxLk6wppVJh6Uw7qQZJBV0KOsdbYIV34MND0HKSDjiVzD2S5CU08UzKqVU9zRRDBDxOKxe1Mzql7bx28d8vF42m894X+SWhTvwn3Q6MQca6yFS30JmhuHw80aQO2sU4ulQs2nHC/DeZRAsh9LzYfJVkHeELhyklDokmigGgFjUsOKVShb/o4x7/ziKHeE8flJwD5+6aQ7RguNobfPQVB9jRFIN408tIHP2+M5rP4RqYPk1sOUJSB8PRz8Ko88Dv65HrZQ6dJooEizYHGf53zfx3KPVPPCfeRRQxd9PuJ+RF51OSHzUVAvJwVoWHOaQO2c8jBq1u4VgDGx9EpZ9GyINMOESmPxtyDksoa9JKTW0aKJIoJb6KG8/vpFf39PM0zsWcIrvTf7nigqS5n+GlqCH5qo2JuQ1MOmc8fjGjgSvd/edgzvgvW/BjmchazrMfxBGngW+1MS9IKXUkKSJIkGqtoV49r6P+dlDGXwUmsz3ih/jC9+fTCjpMCq2hsnwtLLgqGRyj5gN2dm772gMbHwEVlwP8bAdzTT5W5AxKUGvRCk11GmiSICqrW08dMMG7v3beJJMiD8c92smfeNEKqsN/romZs7LZMThk/CX5Heq20TzRlhyCVS+AbnzYMb3YcQZ4A0k7sUopYY8TRT9bP2HIe5cuJ7fLZvFfFnKTy9chWfBSVRsDjJlbIjxJ5fiLx3Z+U5OHNY9AB98386DmHEzTLgU0scm5kUopYYVTRT9aM2iBi4/r4q3ds7ia4EnuebmVOrS5uKUN7DghDTyF8yA5D1KfDd8CIsvhtolUHA8zLgRij+pRfyUUv1GE0U/eeupGi45v42NbeO5p+geTr75GHY2JJObFGXWeRNIKy3oPN8hHoE1d8LqH4M3DQ7/MYy7EFJLEvcilFLDkiaKfvDcQ2VcfGUKkXgGf5rzE/LPP42dNXEmzUtnwqnj8KXtcY6hZoltRTR+CCWn2yJ+hSeBx7vPx1dKqb6kiaIPGQMPfWct1z4wjhLKefjsF4jMOw2/13Dcwklkj8/tfIdYED64FT66HwL5MPc+KP2qFvFTSiWUJoo+4sQcfnjuSm5/YS5He5Zw5zc30Zx3JBNnpTP5k6V40/Y4F1H5hlvEb5OdVT3lGig4Vov4KaUSThNFH3BiDpfPWcTDHy7gcykvctW1Hlq8pRx9Rj4FR47rPOQ10ggrboCNv4HUUXDEQ24Rv+yExa+UUh1pouhlkaYQX5mylL9XHMflhX/js5cV46T5WfC5iWRPyOu8c9lztohfWwWUfg2mXGXnR2gRP6XUAKKJohe17Gzms1PW8Frzcdw89e8c84XR5IwJcNg5EwjkdyjQF6qGZVfB1j9D+kQ45ncw6jzwpycueKWU6oImil5Ss66WM2aXszw0nzsXPMthp45m+rHZjD1pPJ4k9202Brb8EZZdDdFGmHgZTL4CsmcmNnillOqGJopesO3dHZx2QogtsUn87NQXmHBMEYd/eiSjjuwww7p1O7x3OZS/AFkz4YhfukX8UhIXuFJKHQBNFIdo3cubOfXTAZqcfO4781WmnljM7LPGkDOt2O5gHNjwsF272kRh6rUw6XLImJjYwJVS6gBpojgE617axMmfTiVmvPzsi4uYeeJI5p4/DX+WW+q7ab0t4lf1b8g70tZoKjldi/gppQYVTRQHad2LGzn5M2nEjJe7PreE+acVMuNzk/FmpYITg4/ug1U/APHBzO/bIn5poxMdtlJK9ZgmioOw7oUNnHRWBo4R7vr8exx32SwmnjACj98L9R/Y8ht1S6HwRJh+IxSfokX8lFKDliaKHvro2Y85+dwsHCPc8fllnHvbHHJnlNhFhD74Eay+E/yZMPsuKL0AUosTHbJSSh0STRQ9sCtJINx7/go+9d055M4ohup3bSuiaS2MONOesNYifkqpIUITxQH66Ln1nHxuFgbhp19fydl3HEtmocCya2DdzyG5EOY9AKXnQyBvv4+nlFKDhSaKA7D+lU2cfG4mBuHu81dy9u1Hk+lZBC9cAq1bYMwXYPLVUHCMFvFTSg05mij2Y8ubWzjlzABx4+GBhSs4+/aZpG37Dmx6FFLHwJEPw5gvQlJWokNVSqk+oYmiGxUrdnLqJ6HZSePnX1vMeTc0EFg8H0JVMG4hTPk25MzRIn5KqSFNE0UXGrY0cMaCBnbGxvDohc/zufP/gm/FPyBjMhz9Exh1rhbxU0oNC5oo9iHcGOLcwzezOjSdl799Eycf/3ukqgUmfQsmXQHZ0xMdolJK9RtNFHtwYg4LD1vKJv8Y1t21gHGjl0PaLJh5K4z4tBbxU0oNOwM+UYjI6cADgBd4xBhzV18+363Hv0Hu1I9Y/5XTSEoGplxvi/ilj+/Lp1VKqQFrQCcKEfECvwA+CZQB74nIs8aYNX3xfE9d9QSnf/Ihjp/6NpGUucgRt0HJp8Cb1BdPp5RSg8KAThTAkcAGY8wmABH5M3AO0OuJYukdt3DG3J8SjSZRm3I1eaddD2mjevtplFJq0Bnos8NGAts7/F7mbutERC4VkaUisrS6uvrgniltPEtWHcPW2E/IO+deTRJKKeUa6C2KA2KMeRh4GGD+/PnmYB5j/tUXAxf3ZlhKKTUkDPQWxQ6g4yIOo9xtSiml+slATxTvAZNEZJyIJAFfBp5NcExKKTWsDOiuJ2NMTESuBF7BDo991BizOsFhKaXUsDKgEwWAMeZF4MVEx6GUUsPVQO96UkoplWCaKJRSSnVLE4VSSqluaaJQSinVLTHmoOanDVgiUg1sPci75wM1vRhOb9G4ekbj6rmBGpvG1TOHEtdYY0zBvm4YconiUIjIUmPM/ETHsSeNq2c0rp4bqLFpXD3TV3Fp15NSSqluaaJQSinVLU0UnT2c6AC6oHH1jMbVcwM1No2rZ/okLj1HoZRSqlvaolBKKdUtTRRKKaW6pYnCJSKni8g6EdkgIjf283OPFpE3RGSNiKwWkavd7beJyA4RWelezuxwn5vcWNeJyKf6MLYtIrLKff6l7rZcEfmniKx3f+a420VEfu7G9YGIzO2jmKZ0eE9WikiTiFyTiPdLRB4VkSoR+bDDth6/PyJygbv/ehG5oI/iukdEPnKf+ykRyXa3l4pIW4f37aEO95nn/v03uLFLH8TV479bb/+/dhHXkx1i2iIiK93t/fl+dXVs6N/PmDFm2F+wJcw3AuOBJOB9YHo/Pn8JMNe9ngF8DEwHbgOu38f+090YA8A4N3ZvH8W2BcjfY9tPgBvd6zcCd7vXzwReAgQ4GljcT3+7CmBsIt4v4ARgLvDhwb4/QC6wyf2Z417P6YO4TgN87vW7O8RV2nG/PR5niRuruLGf0Qdx9ejv1hf/r/uKa4/bfwr8IAHvV1fHhn79jGmLwjoS2GCM2WSMiQB/Bs7pryc3xuw0xix3rzcDa9nH2uAdnAP82RgTNsZsBjZgX0N/OQd4zL3+GHBuh+2PG2sRkC0iJX0cyynARmNMd7Px++z9Msa8BdTt4/l68v58CvinMabOGFMP/BM4vbfjMsa8aoyJub8uwq4Y2SU3tkxjzCJjjzaPd3gtvRZXN7r6u/X6/2t3cbmtgi8Cf+ruMfro/erq2NCvnzFNFNZIYHuH38vo/kDdZ0SkFJgDLHY3Xek2IR9tb17Sv/Ea4FURWSYil7rbiowxO93rFUBRAuJq92U6/wMn+v2Cnr8/iXjfLsJ+82w3TkRWiMi/ReR4d9tIN5b+iKsnf7f+fr+OByqNMes7bOv392uPY0O/fsY0UQwgIpIO/B24xhjTBPwKmADMBnZim7/97ThjzFzgDOAKETmh443uN6eEjLEWuzzu2cBf3U0D4f3qJJHvT1dE5BYgBjzhbtoJjDHGzAGuBf4oIpn9GNKA+7vt4b/o/GWk39+vfRwbdumPz5gmCmsHMLrD76Pcbf1GRPzYD8ITxph/ABhjKo0xcWOMA/yG3d0l/RavMWaH+7MKeMqNobK9S8n9WdXfcbnOAJYbYyrdGBP+frl6+v70W3wishD4DHC+e4DB7dqpda8vw/b/T3Zj6Ng91SdxHcTfrT/fLx9wHvBkh3j79f3a17GBfv6MaaKw3gMmicg491vql4Fn++vJ3T7Q3wJrjTE/67C9Y//+Z4H2ERnPAl8WkYCIjAMmYU+i9XZcaSKS0X4dezL0Q/f520dNXAA80yGur7sjL44GGjs0j/tCp296iX6/Oujp+/MKcJqI5LjdLqe523qViJwOfBc42xgT7LC9QES87vXx2Pdnkxtbk4gc7X5Gv97htfRmXD39u/Xn/+upwEfGmF1dSv35fnV1bKC/P2OHckZ+KF2wowU+xn47uKWfn/s4bNPxA2ClezkT+AOwyt3+LFDS4T63uLGu4xBHVnQT13jsiJL3gdXt7wuQB7wOrAdeA3Ld7QL8wo1rFTC/D9+zNKAWyOqwrd/fL2yi2glEsf2+Fx/M+4M9Z7DBvVzYR3FtwPZTt3/GHnL3/Zz7910JLAfO6vA487EH7o3Ag7jVHHo5rh7/3Xr7/3Vfcbnbfw9ctse+/fl+dXVs6NfPmJbwUEop1S3telJKKdUtTRRKKaW6pYlCKaVUtzRRKKWU6pYmCqWUUt3SRKGGDbFVSo17Pdv9vU8q3B5gPLPdGHL3cZsRkdsSEJZSe9FEoYaTR4Bj3OvZwA+xFUMTZbYbw16JAhvnI/0ajVJd8CU6AKX6i7Gza8v2u+NBcmfR+o2taHpIjK38qdSAoC0KNWy0dz25VTg3u5t/424zbh2k9n3PE5FFIhIUkQYR+auIjNnj8baIyP8TkYtE5CMgAnzave1HIrJc7KJKNSLyL7ekQvt9FwK/c39d3yGGUvf2vbqexC7W867YRXMaReRpEZmyxz5visjbInKq+/xBEflQRD57yG+gGrY0UajhaCe20BvAndhunmOAFwBE5DJsEbY1wOeBbwIzgX+3177q4GRsBdEfYev7f+BuHwnch10fYCG2aNtbInKYe/sLwO3u9S90iGGftbHcOk0vAC3Al4DL3ZjeFpE9y0VPAB4Afua+zp3AX0VkYrfvilJd0K4nNewYY8IissL9dVPHbh6x5ZzvBn5njLmow/Yl2HpDFwP3d3i4HGCeMaZij+f4Rof7eoGXsfWBvgFcbYypFpGN7i4rjTEb9hP27dhVyc4w7uJDIvIutt7Rddhk1S4fOMG46yeIyHJssvgicMd+nkepvWiLQqnOjgEygSdExNd+wRbT+wi7ZGZHi/ZMEgBu188bIlKLXfshii1FPWXPfffHrdw7F3jS7F6hDmNXffs/4MQ97rLedFhkx9gS8VXAGJQ6CNqiUKqzQvfna13cXr/H73t1FblDbl/ElnG+2N0njh3FlHwQMeVgq4Luq1uqfb3wjva1pGf4IJ9bKU0USu2h1v25ENtVtKfmPX7fV/nlz2FbEecZY6LtG911ABoOIqZ693mK93FbMQe+BrVSB0UThRquwu7PlD22v4NNBhONMY9xcFKxLYhdSUREPoHt+tncYb+uYujEGNMqIsuAL4jIbcaYuPuYY4EFwP8eZJxKHRBNFGq4qsS2Hr4sIh8ArcBmY0ytiNwA/EJECoCXgEbsKKYTgTeNMX/cz2O/DFwD/F5Efoc9N3Erey89ucb9eYWIPIY9j/FBF/MwbsWOenpeRH4JpGNHWjUy8NaYVkOMnsxWw5Kx6zN/A9v//xp2ec2z3Nt+DZyNPfH8B+z5htuwX6xWHsBjvwJcBRwLPI9dWezr2JXFOu73vvu4ZwFvuzGM6OIxX8bO0cgG/gI8BKwFjjPGlB/Qi1bqIOkKd0oppbqlLQqllFLd0kShlFKqW5oolFJKdUsThVJKqW5polBKKdUtTRRKKaW6pYlCKaVUtzRRKKWU6tb/BzE9xre4jrW1AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO14,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB14, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB14, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "hundred-intro",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB15,hist_OtO15,hist_LCB15=repeat_exp(K,m,T,means,10,\"full update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "presidential-beginning",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f7f95db8a30>"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_with_trajectory_confidence_interval(hist_OtO15,color=\"red\", label=\"OtO\")\n",
    "plot_with_trajectory_confidence_interval(hist_UCB15, label=\"UCB\",color=\"blue\")\n",
    "plot_with_trajectory_confidence_interval(hist_LCB15, label=\"LCB\",color=\"orange\")\n",
    "plt.xlabel(\"iteration\",fontsize=16)\n",
    "plt.ylabel(\"Regret\",fontsize=16)\n",
    "#plt.title(\"T=m=2000, OPT not sampled in offline data\")\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "ruled-wales",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:18: RuntimeWarning: invalid value encountered in true_divide\n",
      "  self.upper_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:19: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:22: RuntimeWarning: invalid value encountered in true_divide\n",
      "  lower_bound = system.sum_rewards/system.sample_count\n",
      "/Users/floresentenac/Desktop/edmonton/offline learning/experiments/algo.py:23: RuntimeWarning: divide by zero encountered in true_divide\n",
      "  lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)\n"
     ]
    }
   ],
   "source": [
    "K=20\n",
    "m=2000\n",
    "T=200\n",
    "means=[0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.25,0.25,0.25,0.75,0.25,0.25,0.25,0.25,0.25,0.25]\n",
    "hist_UCB16,hist_OtO16,hist_LCB16=repeat_exp(K,m,T,means,10,\"full update param\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ranking-cotton",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/algo.py <==
import numpy as np

class Algo:
    def __init__(self, name, delta,K,delta2=None,alpha=None,T=None,version=None):
        self.name=name
        self.delta=delta
        self.delta2=delta2
        self.alpha=alpha
        self.T=T
        self.version=version
        if version=="unknown horizon":
            self.T=2
        self.lower_bound=np.zeros(K)
        self.ref_arm=None


    def update_upper_bound(self,system):
        self.upper_bound = system.sum_rewards/system.sample_count
        self.upper_bound+=np.sqrt(np.log(system.K/self.delta)/system.sample_count)

    def update_lower_bound(self,system):
        lower_bound = system.sum_rewards/system.sample_count
        lower_bound-=np.sqrt(np.log(system.K/self.delta)/system.sample_count)
        lower_bound=np.nan_to_num(lower_bound)
        self.lower_bound=np.maximum(self.lower_bound,lower_bound)

    def choice(self,system,t):
        self.update_upper_bound(system)
        self.update_lower_bound(system)
        if self.name=="UCB":
            return np.argmax(self.upper_bound)
        if self.name=="LCB":
            return np.argmax(self.lower_bound)
        if self.name=="OtO":
            a= np.argmax(self.upper_bound)
            if self.check_buget(system,a):
                a= np.argmax(self.upper_bound)
                self.arm_count[a]+=1
            else:
                a= np.argmax(self.lower_bound)
                self.lcb_count+=1
                if self.version=="partial update param" or self.version=="full update param":
                    self.arm_count[a]+=1
            self.update_budget(system,a,t)
            return a


    def init_OtO(self,system,version):
        self.lower_bound=np.zeros(system.K)
        self.update_lower_bound(system)
        self.lcb_count=0
        self.arm_count=np.zeros(system.K)
        self.lcb=[]
        self.version=version
        if version=="unknown horizon":
            self.T=2
        if version=="full update param":
            self.ref_arm=np.argmax(self.lower_bound)
        self.init_budget(system)


    def init_budget(self,system):
        self.beta= np.sum(np.sqrt(system.sample_count))/np.sqrt(system.m)*np.sqrt(np.log(1/self.delta2)/2)
        self.gamma=np.max(self.lower_bound)-self.alpha*self.beta/np.sqrt(system.m)
        self.future_budget=(self.T-1)*self.alpha*self.beta/np.sqrt(system.m)
        self.budget=self.future_budget


    def check_buget(self,system,a):
        return self.budget+self.lower_bound[a]-self.gamma>0

    def update_budget(self,system,a,t):
        if self.T<t:
            self.future_budget+=self.T*self.alpha*self.beta/np.sqrt(system.m)
            self.T=2*self.T
        self.future_budget-=self.alpha*self.beta/np.sqrt(system.m)
        if self.version=="main" or self.version=="unknown horizon":
            self.budget=np.sum(self.arm_count*(self.lower_bound-self.gamma))+self.future_budget
            self.budget+= self.lcb_count*self.alpha*self.beta/np.sqrt(system.m)
        if self.version=="partial update param":
            self.budget=np.sum(self.arm_count*(self.lower_bound-self.gamma))+self.future_budget
        if self.version=="full update param":
            self.budget=np.sum(self.arm_count*(self.lower_bound-self.lower_bound[self.ref_arm]+self.alpha*self.beta/np.sqrt(system.m)))+self.future_budget



==> code/system.py <==
import numpy as np

class System:
    def __init__(self, K, means, off_data):
        self.K = K
        self.means = means
        self.mustar=np.max(means)
        self.off_data = off_data
        self.sample_count = np.array([np.size(x) for x in off_data])
        self.sum_rewards=[np.sum(x) for x in off_data]
        self.m=np.sum(self.sample_count)
        self.mu0=np.sum(self.sample_count*self.means)/self.m
        self.hatmu0= np.sum(self.sum_rewards)/self.m
        self.history=[0]
        self.t=0


    def reinit(self):
        self.sample_count = np.array([np.size(x) for x in self.off_data])
        self.sum_rewards=[np.sum(x) for x in self.off_data]
        self.m=np.sum(self.sample_count)
        self.history=[0]

    def round(self,algo,t):
        a = algo.choice(self,t)
        self.sample_count[a]+=1
        self.sum_rewards[a]+=np.random.binomial(1, self.means[a])
        self.history.append(self.history[-1]+self.mustar-self.means[a])

    def run(self,T, algo):
        for t in range(T):
            self.round(algo,t)

    def multiple_run(self,T,algo,n, version=None):
        hist=[]
        sample_count=[]
        for a in range(n):
            self.reinit()
            if algo.name=="OtO":
                algo.init_OtO(self,version)
            self.run(T, algo)
            hist.append(self.history)
            sample_count.append(self.sample_count)
        hist = np.mean(hist,axis=0)
        return hist


==> code/tools.py <==
import numpy as np
from algo import Algo
from system import System
import matplotlib.pyplot as plt

def repeat_exp(K,m,T,means,cutoff,version):
    UCB=Algo("UCB",1/T**2,K)
    OtO=Algo("OtO",1/T**2,K,1/T,.3,T,version)
    LCB =Algo("LCB",1/T**2,K,1/T,1)
    hist_UCB=[]
    hist_OtO=[]
    hist_LCB=[]
    for i in range(200):
        off_data= [np.random.binomial(1, means[i],int(2*m/K*(i<cutoff))) for i in range(K)]
        system = System( K, means, off_data)
        system.multiple_run(T,UCB,1)
        hist_UCB.append(system.multiple_run(T,UCB,1))
        hist_OtO.append(system.multiple_run(T,OtO,1,version))
        hist_LCB.append(system.multiple_run(T,LCB,1))
    return hist_UCB,hist_OtO,hist_LCB


def plot_with_trajectory_confidence_interval(hist_list, label, color):
  hist_array = np.array(hist_list)  # Convert to NumPy array
  
  # Calculate percentiles for 95% interval
  lower_bound = np.percentile(hist_array, 5., axis=0)  # 5th percentile
  upper_bound = np.percentile(hist_array, 95., axis=0)  # 95th percentile
  
  # Plot median regret
  median_regret = np.mean(hist_array, axis=0)
  plt.plot(median_regret, color=color, label=label)  # Plot mean regret
  
  # Fill confidence interval
  plt.fill_between(range(len(median_regret)), lower_bound, upper_bound, color=color, alpha=0.2)
